On the finite basis of two-loop `t Hooft-Veltman Feynman integrals

In this work, we investigate the finite basis topologies of two-loop dimensionally regularized Feynman integrals in the `t Hooft-Veltman scheme in the Standard Model. We present a functionally distinct finite basis of Master Integrals which spans the whole transcendental space of all two-loop Feynman integrals with external momenta in four dimensions. We also indicate that all the two-loop Master Integrals, in an appropriate basis, with more than 8 denominators do not contribute to the finite part of any two-loop scattering amplitude. In addition, we elaborate on the application of the `t Hooft-Veltman decomposition to improve the performance of numerical evaluation of Feynman integrals using AMFlow and DCT packages. Moreover, we analyze the spectrum of special functions and the corresponding geometries appearing in any two-loop scattering amplitude. Our work will allow for a reduction in the computational complexity required for providing high-precision predictions for future high-multiplicity collider observables, both analytically and numerically.

==> anc/MIsMassive.m <==
{{F01[1, 1, 1]}, {F02[1, 1, 1]}, {F03[1, 1, 1, 0, 0], F03[1, 1, 1, -1, 0], 
  F03[1, 1, 1, 0, -1], F03[1, 1, 1, -2, 0]}, {F04[1, 1, 1]}, 
 {F05[1, 1, 1, 1, 0]}, {F06[1, 1, 1, 1, 0, 0, 0], F06[1, 1, 1, 1, -1, 0, 0], 
  F06[1, 1, 1, 1, 0, -1, 0], F06[1, 1, 1, 1, -2, 0, 0]}, 
 {F07[1, 1, 1, 1, 1]}, {F08[1, 1, 1, 1, 1, 0, 0]}, 
 {F09[1, 1, 1, 1, 1, 0, 0, 0, 0], F09[1, 1, 1, 1, 1, -1, 0, 0, 0], 
  F09[1, 1, 1, 1, 1, 0, -1, 0, 0], F09[1, 1, 1, 1, 1, -2, 0, 0, 0]}, 
 {F10[1, 1, 1, 1, 1]}, {F11[1, 1, 1, 1, 1, 0, 0], F11[1, 1, 1, 1, 1, -1, 0], 
  F11[1, 1, 1, 1, 1, 0, -1], F11[1, 1, 1, 1, 1, -2, 0], 
  F11[1, 1, 1, 1, 1, -1, -1]}, {F12[1, 1, 1, 1, 1, 0, 0, 0, 0], 
  F12[1, 1, 1, 1, 1, -1, 0, 0, 0], F12[1, 1, 1, 1, 1, 0, -1, 0, 0], 
  F12[1, 1, 1, 1, 1, 0, 0, -1, 0], F12[1, 1, 1, 1, 1, 0, 0, 0, -1], 
  F12[1, 1, 1, 1, 1, -2, 0, 0, 0], F12[1, 1, 1, 1, 1, -1, -1, 0, 0], 
  F12[1, 1, 1, 1, 1, -1, 0, -1, 0]}, {F13[1, 1, 1, 1, 1, 1, 0]}, 
 {F14[1, 1, 1, 1, 1, 1, 0, 0, 0]}, {F15[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
  F15[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0], F15[1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 
   0], F15[1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0]}, {F16[1, 1, 1, 1, 1, 1, 0]}, 
 {F17[1, 1, 1, 1, 1, 1, 0, 0, 0], F17[1, 1, 1, 1, 1, 1, -1, 0, 0], 
  F17[1, 1, 1, 1, 1, 1, 0, -1, 0], F17[1, 1, 1, 1, 1, 1, 0, 0, -1], 
  F17[1, 1, 1, 1, 1, 1, -2, 0, 0]}, {F18[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
  F18[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0], F18[1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 
   0], F18[1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0], F18[1, 1, 1, 1, 1, 1, 0, 0, 0, 
   -1, 0], F18[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1], 
  F18[1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0], F18[1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 
   0]}, {F19[1, 1, 1, 1, 1, 1, 0], F19[1, 1, 1, 1, 1, 1, -1], 
  F19[1, 1, 1, 1, 1, 1, -2]}, {F20[1, 1, 1, 1, 1, 1, 0, 0, 0], 
  F20[1, 1, 1, 1, 1, 1, -1, 0, 0], F20[1, 1, 1, 1, 1, 1, 0, -1, 0], 
  F20[1, 1, 1, 1, 1, 1, 0, 0, -1], F20[1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F20[1, 1, 1, 1, 1, 1, -1, -1, 0], F20[1, 1, 1, 1, 1, 1, -1, 0, -1], 
  F20[1, 1, 1, 1, 1, 1, 0, -2, 0], F20[1, 1, 1, 1, 1, 1, 0, -1, -1], 
  F20[1, 1, 1, 1, 1, 1, 0, 0, -2], F20[1, 1, 1, 1, 1, 1, -3, 0, 0], 
  F20[1, 1, 1, 1, 1, 1, -2, -1, 0], F20[1, 1, 1, 1, 1, 1, -2, 0, -1]}, 
 {F21[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], F21[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 
   0], F21[1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], F21[1, 1, 1, 1, 1, 1, 0, 0, -1, 
   0, 0], F21[1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0], 
  F21[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1], F21[1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 
   0], F21[1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0], F21[1, 1, 1, 1, 1, 1, -1, 0, 
   -1, 0, 0], F21[1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0], 
  F21[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1], F21[1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 
   0], F21[1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0], F21[1, 1, 1, 1, 1, 1, 0, -1, 
   0, -1, 0], F21[1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0], 
  F21[1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]}, {F22[1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F23[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0]}, 
 {F24[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0]}, {F25[1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F26[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F26[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F26[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F26[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F26[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0]}, 
 {F27[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F27[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F27[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F27[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F27[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0]}, 
 {F28[1, 1, 1, 1, 1, 1, 1, 0, 0], F28[1, 1, 1, 1, 1, 1, 1, -1, 0], 
  F28[1, 1, 1, 1, 1, 1, 1, 0, -1], F28[1, 1, 1, 1, 1, 1, 1, -2, 0], 
  F28[1, 1, 1, 1, 1, 1, 1, -1, -1]}, {F29[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], 
  F29[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0], F29[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 
   0], F29[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0], F29[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   0, -1], F29[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0], 
  F29[1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0], F29[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 
   0], F29[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1]}, 
 {F30[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F30[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F30[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F30[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F30[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
  F30[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0], F30[1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 
   0], F30[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0], F30[1, 1, 1, 1, 1, 1, 1, -1, 
   0, 0, -1]}, {F31[1, 1, 1, 1, 1, 1, 1, 0, 0], 
  F31[1, 1, 1, 1, 1, 1, 1, -1, 0], F31[1, 1, 1, 1, 1, 1, 1, 0, -1], 
  F31[1, 1, 1, 1, 1, 1, 1, -2, 0], F31[1, 1, 1, 1, 1, 1, 1, -1, -1], 
  F31[1, 1, 1, 1, 1, 1, 1, 0, -2], F31[1, 1, 1, 1, 1, 1, 1, -3, 0]}, 
 {F32[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F32[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F32[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F32[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F32[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
  F32[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0], F32[1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 
   0], F32[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0], F32[1, 1, 1, 1, 1, 1, 1, -1, 
   0, 0, -1], F32[1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0], 
  F32[1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0], F32[1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 
   0], F32[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1], F32[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   0, -2], F32[1, 1, 1, 1, 1, 1, 1, -3, 0, 0, 0], 
  F32[1, 1, 1, 1, 1, 1, 1, -2, -1, 0, 0], F32[1, 1, 1, 1, 1, 1, 1, -2, 0, -1, 
   0]}, {F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, -1, 
   0, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], 
  F33[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 
   -1], F33[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, -1, 
   -1, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0], 
  F33[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1], F33[1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 
   0], F33[1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -2, 0], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1], 
  F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2], F33[1, 1, 1, 1, 1, 1, 1, -3, 0, 0, 
   0], F33[1, 1, 1, 1, 1, 1, 1, -2, -1, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, -2, 
   0, -1, 0]}, {F34[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0]}, 
 {F35[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0]}, 
 {F36[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0]}, 
 {F37[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F37[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F37[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F37[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F37[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0]}, 
 {F38[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F38[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F38[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F38[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F38[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0]}, 
 {F39[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F39[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F39[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F39[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F39[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0]}, 
 {F40[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F40[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F40[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F40[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F40[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F40[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], F40[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
   -1]}, {F41[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
  F41[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], F41[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
   0], F41[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], F41[1, 1, 1, 1, 1, 1, 1, 1, -2, 
   0, 0], F41[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], 
  F41[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1]}, 
 {F42[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F42[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F42[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F42[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F42[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F42[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], F42[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
   -1]}, {F43[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
  F43[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
   0], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], F43[1, 1, 1, 1, 1, 1, 1, 1, -2, 
   0, 0], F43[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], 
  F43[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 
   0], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -2], F43[1, 1, 1, 1, 1, 1, 1, 1, -3, 0, 0], 
  F43[1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 0], F43[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 
   -1], F43[1, 1, 1, 1, 1, 1, 1, 1, -1, -2, 0], 
  F43[1, 1, 1, 1, 1, 1, 1, 1, 0, -3, 0]}, 
 {F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F44[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F44[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   -1], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1, -1], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2], 
  F44[1, 1, 1, 1, 1, 1, 1, 1, -3, 0, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 
   0], F44[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1], F44[1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -2, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1]}, 
 {F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F45[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F45[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   -1], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1, -1], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2], 
  F45[1, 1, 1, 1, 1, 1, 1, 1, -3, 0, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 
   0], F45[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1], F45[1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -2, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1]}, 
 {F46[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F47[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F48[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F49[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1]}, 
 {F50[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1]}, 
 {F51[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1]}, 
 {F52[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F53[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F54[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1], 
  F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 
   0]}, {F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, 0], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
  F56[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   -1], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -3, 0]}, {F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
  F57[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -1], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], 
  F57[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 0]}, 
 {F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1], 
  F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 
   0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, -1], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -4, 0]}, {F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
  F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -1], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], 
  F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 0], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 
   -1], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -4, 0]}, 
 {F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1], 
  F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 
   0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, -1], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -4, 0]}, {F61[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F62[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F63[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F64[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F65[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F66[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F67[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F67[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F67[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F68[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F68[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F68[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F69[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F69[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F69[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F70[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F70[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F70[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F71[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F71[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F71[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F72[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F72[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F72[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F73[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F74[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F75[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F76[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F77[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F78[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F79[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F80[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F81[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F82[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F83[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F84[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}}


==> anc/MIsMassless.m <==
{{}, {}, {F03[1, 1, 1, 0, 0]}, {}, {}, {F06[1, 1, 1, 1, 0, 0, 0], 
  F06[1, 1, 1, 1, -1, 0, 0]}, {}, {}, {F09[1, 1, 1, 1, 1, 0, 0, 0, 0], 
  F09[1, 1, 1, 1, 1, -1, 0, 0, 0]}, {}, {F11[1, 1, 1, 1, 1, 0, 0]}, 
 {F12[1, 1, 1, 1, 1, 0, 0, 0, 0], F12[1, 1, 1, 1, 1, -1, 0, 0, 0], 
  F12[1, 1, 1, 1, 1, 0, -1, 0, 0], F12[1, 1, 1, 1, 1, 0, 0, -1, 0], 
  F12[1, 1, 1, 1, 1, 0, 0, 0, -1], F12[1, 1, 1, 1, 1, -2, 0, 0, 0], 
  F12[1, 1, 1, 1, 1, -1, -1, 0, 0]}, {}, {}, 
 {F15[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], F15[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 
   0]}, {}, {F17[1, 1, 1, 1, 1, 1, 0, 0, 0]}, 
 {F18[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], F18[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 
   0], F18[1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0], F18[1, 1, 1, 1, 1, 1, 0, 0, -1, 
   0, 0], F18[1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0], 
  F18[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1], F18[1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 
   0]}, {F19[1, 1, 1, 1, 1, 1, 0]}, {F20[1, 1, 1, 1, 1, 1, 0, 0, 0], 
  F20[1, 1, 1, 1, 1, 1, -1, 0, 0], F20[1, 1, 1, 1, 1, 1, 0, -1, 0], 
  F20[1, 1, 1, 1, 1, 1, 0, 0, -1], F20[1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F20[1, 1, 1, 1, 1, 1, -1, -1, 0]}, {F21[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0], 
  F21[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0], F21[1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 
   0], F21[1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0], F21[1, 1, 1, 1, 1, 1, 0, 0, 0, 
   -1, 0], F21[1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1], 
  F21[1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0], F21[1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 
   0], F21[1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0], F21[1, 1, 1, 1, 1, 1, -1, 0, 
   0, -1, 0], F21[1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1], 
  F21[1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0], F21[1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 
   0], F21[1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0], F21[1, 1, 1, 1, 1, 1, 0, 0, 
   -2, 0, 0], F21[1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0]}, {}, {}, 
 {F24[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0]}, {}, 
 {F26[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0]}, 
 {F27[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F27[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F27[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F27[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F27[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0]}, 
 {F28[1, 1, 1, 1, 1, 1, 1, 0, 0], F28[1, 1, 1, 1, 1, 1, 1, -1, 0], 
  F28[1, 1, 1, 1, 1, 1, 1, 0, -1], F28[1, 1, 1, 1, 1, 1, 1, -2, 0]}, 
 {F29[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F29[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F29[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F29[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F29[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0]}, 
 {F30[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F30[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F30[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F30[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F30[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
  F30[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0], F30[1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 
   0], F30[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0], F30[1, 1, 1, 1, 1, 1, 1, -1, 
   0, 0, -1]}, {F31[1, 1, 1, 1, 1, 1, 1, 0, 0], 
  F31[1, 1, 1, 1, 1, 1, 1, -1, 0], F31[1, 1, 1, 1, 1, 1, 1, -2, 0]}, 
 {F32[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F32[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F32[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F32[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F32[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
  F32[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0], F32[1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 
   0], F32[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0], F32[1, 1, 1, 1, 1, 1, 1, -1, 
   0, 0, -1], F32[1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0]}, 
 {F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 
   0], F33[1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   -1, 0], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1], 
  F33[1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 
   0], F33[1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0], F33[1, 1, 1, 1, 1, 1, 1, -1, 
   0, 0, -1], F33[1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0], 
  F33[1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 
   0], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1], F33[1, 1, 1, 1, 1, 1, 1, 0, 0, 
   0, -2], F33[1, 1, 1, 1, 1, 1, 1, -3, 0, 0, 0], 
  F33[1, 1, 1, 1, 1, 1, 1, -2, -1, 0, 0], F33[1, 1, 1, 1, 1, 1, 1, -2, 0, -1, 
   0]}, {}, {}, {F36[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0]}, 
 {F37[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F37[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F37[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F37[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1]}, {F38[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
  F38[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], F38[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
   0], F38[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1]}, 
 {F39[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F39[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F39[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F39[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F39[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0]}, 
 {F40[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F40[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F40[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0]}, 
 {F41[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F41[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F41[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F41[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F41[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0]}, 
 {F42[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F42[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F42[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F42[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F42[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F42[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], F42[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
   -1]}, {F43[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], 
  F43[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 
   0], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1], F43[1, 1, 1, 1, 1, 1, 1, 1, -2, 
   0, 0], F43[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], 
  F43[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 
   0], F43[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1], F43[1, 1, 1, 1, 1, 1, 1, 1, 
   -3, 0, 0], F43[1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 0]}, 
 {F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F44[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F44[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   -1], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1, -1], F44[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2], 
  F44[1, 1, 1, 1, 1, 1, 1, 1, -3, 0, 0], F44[1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 
   0], F44[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1]}, 
 {F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   0], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   0, -1], F45[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0], 
  F45[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 
   -1], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1, -1], F45[1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2], 
  F45[1, 1, 1, 1, 1, 1, 1, 1, -3, 0, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 
   0], F45[1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1], F45[1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -2, 0], F45[1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1]}, 
 {F46[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F47[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F48[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F49[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F49[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1]}, 
 {F50[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F50[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1]}, 
 {F51[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F51[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1]}, 
 {F52[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F53[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F54[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0]}, 
 {F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1], 
  F55[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F55[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 
   0]}, {F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, 0], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], 
  F56[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   -1], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F56[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -3, 0]}, {F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
  F57[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -1], F57[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], 
  F57[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 0]}, 
 {F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1], 
  F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 
   0], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, -1], F58[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -4, 0]}, {F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], 
  F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 
   -1], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1, -1], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], 
  F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 0], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 
   -1], F59[1, 1, 1, 1, 1, 1, 1, 1, 1, -4, 0]}, 
 {F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 
   0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -2, 0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1], 
  F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -3, 
   0], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, -2, -1], F60[1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -4, 0]}, {F61[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F62[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F63[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F64[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F65[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F66[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0]}, 
 {F67[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F67[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F67[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F68[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F68[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F68[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F69[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F69[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F69[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F70[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F70[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F70[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F71[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F71[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F71[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F72[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], F72[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 
   -1], F72[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2]}, 
 {F73[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F74[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F75[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F76[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F77[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F78[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F79[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F80[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F81[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F82[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F83[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}, 
 {F84[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]}}


==> anc/prop.m <==
{{k1 - k2, k1, k2}, {k1 - k2, k1, k2}, {k1 - k2, k1, k2 + q1, k1 + k2, 
  k1 + q1}, {k1 - k2, k1, k2}, {k1 - k2, k1, k2 + q1, k2, k1 + q1}, 
 {k1 - k2, k1, k2 + q1 + q2, k2 + q1, k1 + k2, k1 + q1, k1 + q2}, 
 {k1 - k2, k1, k2, k2 + q1, k1 + q1}, {k1 - k2, k1, k2 + q1 + q2, k2, 
  k2 + q1, k1 + q1, k1 + q2}, {k1 - k2, k1, k2 + q1 + q2 + q3, k2 + q1, 
  k2 + q1 + q2, k1 + k2, k1 + q1, k1 + q2, k1 + q3}, 
 {k1 - k2, k1, k2, k1 + q1, k2 + q1}, {k1 - k2, k1, k2 + q1 + q2, k1 + q1, 
  k2 + q1, k1 + k2, k1 + q2}, {k1 - k2, k1, k2 + q1 + q2 + q3, k1 + q1, 
  k2 + q1 + q2, k1 + k2, k1 + q2, k1 + q3, k2 + q1}, 
 {k1 - k2, k1, k2, k2 + q1, k2 + q1 + q2, k1 + q1, k1 + q2}, 
 {k1 - k2, k1, k2 + q1 + q2 + q3, k2, k2 + q1, k2 + q1 + q2, k1 + q1, 
  k1 + q2, k1 + q3}, {k1 - k2, k1, k2 + q1 + q2 + q3 + q4, k2 + q1, 
  k2 + q1 + q2, k2 + q1 + q2 + q3, k1 + k2, k1 + q1, k1 + q2, k1 + q3, 
  k1 + q4}, {k1 - k2, k1, k2, k1 + q1, k2 + q1, k2 + q1 + q2, k1 + q2}, 
 {k1 - k2, k1, k2 + q1 + q2 + q3, k1 + q1, k2 + q1, k2 + q1 + q2, k1 + k2, 
  k1 + q2, k1 + q3}, {k1 - k2, k1, k2 + q1 + q2 + q3 + q4, k1 + q1, 
  k2 + q1 + q2, k2 + q1 + q2 + q3, k1 + k2, k1 + q2, k1 + q3, k1 + q4, 
  k2 + q1}, {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k2 + q1 + q2, k1 + q1}, 
 {k1 - k2, k1, k2 + q1 + q2 + q3, k1 - k2 - q1, k1 + q2, k2 + q1 + q2, 
  k1 + k2, k1 + q1, k1 + q3}, {k1 - k2, k1, k2 + q1 + q2 + q3 + q4, 
  k1 - k2 - q1, k1 + q2, k2 + q1 + q2 + q3, k1 + k2, k1 + q1, k1 + q3, 
  k1 + q4, k2 + q2}, {k1 - k2, k1, k2, k2 + q1, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k1 + q1, k1 + q2, k1 + q3}, 
 {k1 - k2, k1, k2 + q1 + q2 + q3 + q4, k2, k2 + q1, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k1 + q1, k1 + q2, k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k2 + q1, k2 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + q1, 
  k1 + q2, k1 + q3, k1 + q4}, {k1 - k2, k1, k2, k1 + q1, k2 + q1, 
  k2 + q1 + q2, k2 + q1 + q2 + q3, k1 + q2, k1 + q3}, 
 {k1 - k2, k1, k2 + q1 + q2 + q3 + q4, k1 + q1, k2 + q1, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k1 + k2, k1 + q2, k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k2 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + k2, 
  k1 + q2, k1 + q3, k1 + q4}, {k1 - k2, k1, k2, k1 + q1, k1 + q1 + q2, 
  k2 + q1 + q2, k2 + q1 + q2 + q3, k1 + q3, k2 + q1}, 
 {k1 - k2, k1, k2 + q1 + q2 + q3 + q4, k1 + q1, k1 + q1 + q2, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k1 + k2, k1 + q3, k1 + q4, k2 + q1}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k1 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + k2, 
  k1 + q3, k1 + q4, k2 + q1}, {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, 
  k2 + q1 + q2, k2 + q1 + q2 + q3, k1 + q1, k1 + q3}, 
 {k1 - k2, k1, k2 + q1 + q2 + q3 + q4, k1 - k2 - q1, k1 + q2, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k1 + k2, k1 + q1, k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + k2, 
  k1 + q1, k1 + q3, k1 + q4}, {k1 - k2, k1, k2, k1 + q1, k2 + q1, 
  k2 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + q2, k1 + q3, 
  k1 + q4}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + 
   q4*z[3, 4], k1 + q1, k2 + q1, k2 + q1 + q2, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k1 + q2, k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k2 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], k1 + q2, k1 + q3, 
  k1 + q4}, {k1 - k2, k1, k2, k1 + q1, k1 + q1 + q2, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + q3, k1 + q4, k2 + q1}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k1 + q1 + q2, k2 + q1 + q2, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k1 + k2, k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k1 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], k1 + k2, k1 + q3, 
  k1 + q4}, {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + q1, k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k2 + q1 + q2, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k1 + k2, k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], k1 + k2, k1 + q3, 
  k1 + q4}, {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k1 + q2 + q3, 
  k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k1 + q1, k1 + q4, k2 + q2}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k1 + k2, k1 + q1, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], k1 + k2, k1 + q1, 
  k1 + q4}, {k1 - k2, k1, k2, k1 + q1, k1 + q1 + q2, k2 + q1 + q2, 
  k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + 
   q3*z[9, 3] + q4*z[9, 4], k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k1 + q1 + q2, k2 + q1 + q2, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k1 + q3, k1 + q4}, {k1 - k2, k1, 
  k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], k1 + q1, 
  k1 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2, k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + 
   q3*z[9, 3] + q4*z[9, 4], k1 + q4, k2 + q1}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k1 + k2, k1 + q4}, {k1 - k2, k1, 
  k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], k1 + q1, 
  k1 + q1 + q2, k1 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + k2, k1 + q4}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k2 + q1 + q2, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k1 + q3, k1 + q4}, {k1 - k2, k1, 
  k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], k1 - k2 - q1, 
  k1 + q2, k2 + q1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + q3, k1 + q4}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k1 + q1, k1 + q4}, {k1 - k2, k1, 
  k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], k1 - k2 - q1, 
  k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + k2, k1 + q4}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + k2, k1 + q4}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k1 + q1, k1 + q2}, {k1 - k2, k1, 
  k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], k1 - k2 - q1, 
  k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + k2, k1 + q1}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], k1 + k2, k1 + q1}, 
 {k1 - k2, k1, k2, k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + 
   q3*z[9, 3] + q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + 
   q4*z[10, 4], k1 + q4}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + 
   q3*z[3, 3] + q4*z[3, 4], k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3, k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + 
   q3*z[9, 3] + q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + 
   q4*z[10, 4], k1 + q4}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + 
   q3*z[3, 3] + q4*z[3, 4], k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + 
   q4*z[8, 4], k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], k1 + q4}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k1 + q4}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + 
   q4*z[3, 4], k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k1 + q4}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + 
   q4*z[3, 4], k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], k1 + q4}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k1 + q2 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k1 + q1}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + 
   q4*z[3, 4], k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k1 + q2 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k1 + k2}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + 
   q4*z[3, 4], k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], k1 + k2}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k1 + q1}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + 
   q4*z[3, 4], k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k1 + k2}, {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + 
   q4*z[3, 4], k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], k1 + k2}, 
 {k1 - k2, k1, k2, k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, 
  k1 + q1 + q2 + q3 + q4, k2 + q1 + q2 + q3 + q4, 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, k1 + q1 + q2 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 + q1, k1 + q1 + q2, k1 + q1 + q2 + q3, k1 + q1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k1 + q2 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k1 + q2 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 + q2, k1 + q2 + q3, k1 + q2 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1 + q2 + q3 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 - k2 - q1 - q2, k1 + q3, k1 + q3 + q4, 
  k2 + q1*z[8, 1] + q2*z[8, 2] + q3*z[8, 3] + q4*z[8, 4], 
  k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + q4*z[9, 4], 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2, k1 - k2 - q1, k1 - k2 - q2, k1 + q1*z[6, 1] + q2*z[6, 2] + 
   q3*z[6, 3] + q4*z[6, 4], k1 + q3, k1 + q4, k2 + q2 + q4, 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 - k2 - q2, k1 + q1*z[6, 1] + q2*z[6, 2] + q3*z[6, 3] + 
   q4*z[6, 4], k1 + q3, k1 + q4, k2 + q2 + q4, 
  k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}, 
 {k1 - k2, k1, k2 + q1*z[3, 1] + q2*z[3, 2] + q3*z[3, 3] + q4*z[3, 4], 
  k1 - k2 - q1, k1 - k2 - q2, k1 + q1*z[6, 1] + q2*z[6, 2] + q3*z[6, 3] + 
   q4*z[6, 4], k1 + q3, k1 + q4, k2 + q1*z[9, 1] + q2*z[9, 2] + q3*z[9, 3] + 
   q4*z[9, 4], k2 + q1*z[10, 1] + q2*z[10, 2] + q3*z[10, 3] + q4*z[10, 4], 
  k2 + q1*z[11, 1] + q2*z[11, 2] + q3*z[11, 3] + q4*z[11, 4]}}


==> anc/readme.txt <==
Ancillary files for "On the finite basis of two-loop 't Hooft-Veltman Feynman integrals"
Authors: Piotr Bargieła and Tong-Zhi Yang

prop.m:
This file defines the integral families for all two-loop 't Hooft-Veltman Feynman integrals with any number of legs. Propagators are expressed as, for example, k1-k2+q1+q2+q3+q4+q5+q6 being understood as D_10=(k1-k2+q1+q2+q3+q4+q5+q6)^2- m^2, where m is the internal mass. Here, k1,k2 are loop momenta, and q1,q2,q3,q4 are the four external momenta forming a basis to expand all other momenta. The expansion coefficients are denoted by z variables, for example:  k1-k2+q1+q2+q3+q4+q5+q6 = k1-k2+ z[10,1] q1+ z[10,2] q2 + z[10,3] q3 +z[10,4] q4. 
  
MIsMassless.m:
This file contains all master integrals for the integral families defined in prop.m with all internal masses set to zero. 

MIsMassive.m:
This file contains all master integrals for the integral families in prop.m with different non-zero internal masses.

